Learning Audio - Sheet Music Correspondences for Score Identification and Offline Alignment

This work addresses the problem of matching short excerpts of audio with their respective counterparts in sheet music images. We show how to employ neural network-based cross-modality embedding spaces for solving the following two sheet music-related tasks: retrieving the correct piece of sheet music from a database when given a music audio as a search query; and aligning an audio recording of a piece with the corresponding images of sheet music. We demonstrate the feasibility of this in experiments on classical piano music by five different composers (Bach, Haydn, Mozart, Beethoven and Chopin), and additionally provide a discussion on why we expect multi-modal neural networks to be a fruitful paradigm for dealing with sheet music and audio at the same time.

==> 2017_ISMIR_Audio2Score (arxiv)/cleanup_submission.sh <==
#!/bin/bash
echo "cleaning up submission ..."
rm *.aux
rm *.log
rm *.pdf
rm *~
rm *.synctex.gz
rm figs/*.eps
rm figs/*.svg
rm figs/*.png
echo "done!"


==> cleanup_submission.sh <==
#!/bin/bash
echo "cleaning up submission ..."
rm *.aux
rm *.log
rm *.pdf
rm *~
rm *.synctex.gz
rm figs/*.eps
rm figs/*.svg
rm figs/*.png
echo "done!"

